Cosmology meets cohomology

The cosmological polytope and bootstrap programs have revealed interesting connections between positive geometries, modern on-shell methods and bootstrap principles studied in the amplitudes community with the wavefunction of the Universe in toy models of FRW cosmologies. To compute these FRW correlators, one often faces integrals that are too difficult to evaluate by direct integration. Borrowing from the Feynman integral community, the method of (canonical) differential equations provides an efficient alternative for evaluating these integrals. Moreover, we further develop our geometric understanding of these integrals by describing the associated \emph{relative} twisted cohomology. Leveraging recent progress in our understanding of relative twisted cohomology in the Feynman integral community, we give an algorithm to predict the basis size and simplify the computation of the differential equations satisfied by FRW correlators.

==> anc/Agen <==
Agen = {{(3*d[X[1]])/(X[1] + X[2] + X[3] + Y[3]) + 
       (3*d[X[2]])/(X[1] + X[2] + X[3] + Y[3]) + 
       (3*d[X[3]])/(X[1] + X[2] + X[3] + Y[3]) + 
       (3*d[Y[3]])/(X[1] + X[2] + X[3] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-(d[X[1]]/(X[1] + Y[1])) + (d[Y[1]]*(X[1] + X[2] + X[3] + Y[3]))/
        ((X[1] + Y[1])*(-X[2] - X[3] + Y[1] - Y[3])) + 
       d[X[2]]/(X[2] + X[3] - Y[1] + Y[3]) + 
       d[X[3]]/(X[2] + X[3] - Y[1] + Y[3]) + 
       d[Y[3]]/(X[2] + X[3] - Y[1] + Y[3]), d[X[1]]/(X[1] + Y[1]) + 
       (d[Y[1]]*(2*X[1] - X[2] - X[3] + 3*Y[1] - Y[3]))/
        ((X[1] + Y[1])*(-X[2] - X[3] + Y[1] - Y[3])) + 
       (2*d[X[2]])/(X[2] + X[3] - Y[1] + Y[3]) + 
       (2*d[X[3]])/(X[2] + X[3] - Y[1] + Y[3]) + 
       (2*d[Y[3]])/(X[2] + X[3] - Y[1] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-(d[X[3]]/(X[3] + Y[2])) + (d[Y[2]]*(X[1] + X[2] + X[3] + Y[3]))/
        ((X[3] + Y[2])*(-X[1] - X[2] + Y[2] - Y[3])) + 
       d[X[1]]/(X[1] + X[2] - Y[2] + Y[3]) + 
       d[X[2]]/(X[1] + X[2] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[1] + X[2] - Y[2] + Y[3]), 0, d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(-X[1] - X[2] + 2*X[3] + 3*Y[2] - Y[3]))/
        ((X[3] + Y[2])*(-X[1] - X[2] + Y[2] - Y[3])) + 
       (2*d[X[1]])/(X[1] + X[2] - Y[2] + Y[3]) + 
       (2*d[X[2]])/(X[1] + X[2] - Y[2] + Y[3]) + 
       (2*d[Y[3]])/(X[1] + X[2] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {d[X[2]]/(X[2] + Y[1] + Y[2]) - (d[Y[1]]*(X[1] + X[2] + X[3] + Y[3]))/
        ((X[2] + Y[1] + Y[2])*(-X[1] - X[3] + Y[1] + Y[2] - Y[3])) - 
       (d[Y[2]]*(X[1] + X[2] + X[3] + Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[1] - X[3] + Y[1] + Y[2] - Y[3])) - 
       d[X[1]]/(X[1] + X[3] - Y[1] - Y[2] + Y[3]) - 
       d[X[3]]/(X[1] + X[3] - Y[1] - Y[2] + Y[3]) - 
       d[Y[3]]/(X[1] + X[3] - Y[1] - Y[2] + Y[3]), 0, 0, 
      d[X[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(-X[1] + 2*X[2] - X[3] + 
          3*Y[1] + 3*Y[2] - Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[1] - X[3] + Y[1] + Y[2] - Y[3])) + 
       (d[Y[2]]*(-X[1] + 2*X[2] - X[3] + 3*Y[1] + 3*Y[2] - Y[3]))/
        ((X[2] + Y[1] + Y[2])*(-X[1] - X[3] + Y[1] + Y[2] - Y[3])) + 
       (2*d[X[1]])/(X[1] + X[3] - Y[1] - Y[2] + Y[3]) + 
       (2*d[X[3]])/(X[1] + X[3] - Y[1] - Y[2] + Y[3]) + 
       (2*d[Y[3]])/(X[1] + X[3] - Y[1] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {d[X[1]]/(X[1] + X[2] + Y[2]) + d[X[2]]/(X[1] + X[2] + Y[2]) - 
       (d[Y[2]]*(X[1] + X[2] + X[3] + Y[3]))/((X[1] + X[2] + Y[2])*
         (-X[3] + Y[2] - Y[3])) - d[X[3]]/(X[3] - Y[2] + Y[3]) - 
       d[Y[3]]/(X[3] - Y[2] + Y[3]), 0, 0, 0, 
      (2*d[X[1]])/(X[1] + X[2] + Y[2]) + (2*d[X[2]])/(X[1] + X[2] + Y[2]) + 
       (d[Y[2]]*(X[1] + X[2] - 2*X[3] + 3*Y[2] - 2*Y[3]))/
        ((X[1] + X[2] + Y[2])*(-X[3] + Y[2] - Y[3])) + 
       d[X[3]]/(X[3] - Y[2] + Y[3]) + d[Y[3]]/(X[3] - Y[2] + Y[3]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {d[X[2]]/(X[2] + X[3] + Y[1]) + d[X[3]]/(X[2] + X[3] + Y[1]) - 
       (d[Y[1]]*(X[1] + X[2] + X[3] + Y[3]))/((X[2] + X[3] + Y[1])*
         (-X[1] + Y[1] - Y[3])) - d[X[1]]/(X[1] - Y[1] + Y[3]) - 
       d[Y[3]]/(X[1] - Y[1] + Y[3]), 0, 0, 0, 0, 
      (2*d[X[2]])/(X[2] + X[3] + Y[1]) + (2*d[X[3]])/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(-2*X[1] + X[2] + X[3] + 3*Y[1] - 2*Y[3]))/
        ((X[2] + X[3] + Y[1])*(-X[1] + Y[1] - Y[3])) + 
       d[X[1]]/(X[1] - Y[1] + Y[3]) + d[Y[3]]/(X[1] - Y[1] + Y[3]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + (2*d[X[2]])/
        (X[2] + X[3] + Y[1]) + (2*d[X[3]])/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(2*X[1] + X[2] + X[3] + 3*Y[1]))/((X[1] + Y[1])*
         (X[2] + X[3] + Y[1])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*d[X[1]])/(X[1] + X[2] + Y[2]) + 
       (2*d[X[2]])/(X[1] + X[2] + Y[2]) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(X[1] + X[2] + 2*X[3] + 3*Y[2]))/((X[1] + X[2] + Y[2])*
         (X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (d[X[3]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[X[2]]*(X[1] + 5*X[2] + 4*X[3] + 4*Y[1] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(X[1] + X[2] + Y[2])) + 
       (d[X[1]]*(5*X[1] + X[2] - 4*X[3] - 4*Y[1] + 5*Y[2]))/
        (2*(X[1] + X[2] + Y[2])*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[Y[2]]*(5*X[1] + X[2] - 4*X[3] - 4*Y[1] + 5*Y[2]))/
        (2*(X[1] + X[2] + Y[2])*(X[1] - X[3] - Y[1] + Y[2])), 
      d[X[2]]/(2*(X[2] + X[3] + Y[1])) - (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) - 
       d[Y[2]]/(2*(X[1] - X[3] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (3*d[X[2]])/(2*(X[2] + X[3] + Y[1])) - (3*d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       (3*d[Y[1]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - (3*d[X[1]])/
        (2*(X[1] - X[3] - Y[1] + Y[2])) - (3*d[Y[2]])/
        (2*(X[1] - X[3] - Y[1] + Y[2])), 
      (3*d[X[2]])/(2*(X[2] + X[3] + Y[1])) + 
       (3*d[X[3]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (3*d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (3*d[X[1]])/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (3*d[Y[2]])/(2*(X[1] - X[3] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, -(d[X[3]]/(X[3] + Y[2])) + 
       (d[Y[2]]*(X[2] + X[3] - Y[1] + Y[3]))/((X[3] + Y[2])*
         (-X[2] + Y[1] + Y[2] - Y[3])) + d[X[2]]/(X[2] - Y[1] - Y[2] + 
         Y[3]) - d[Y[1]]/(X[2] - Y[1] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[2] - Y[1] - Y[2] + Y[3]), -(d[X[1]]/(X[1] + Y[1])) + 
       (d[Y[1]]*(X[1] + X[2] - Y[2] + Y[3]))/((X[1] + Y[1])*
         (-X[2] + Y[1] + Y[2] - Y[3])) + d[X[2]]/(X[2] - Y[1] - Y[2] + 
         Y[3]) - d[Y[2]]/(X[2] - Y[1] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[2] - Y[1] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] + Y[2] - Y[3]))/
        ((X[1] + Y[1])*(-X[2] + Y[1] + Y[2] - Y[3])) - 
       (d[Y[2]]*(X[2] - X[3] - Y[1] - 2*Y[2] + Y[3]))/
        ((X[3] + Y[2])*(-X[2] + Y[1] + Y[2] - Y[3])) + 
       d[X[2]]/(X[2] - Y[1] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[2] - Y[1] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] - Y[1] + Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[3] + 2*Y[1] + Y[2] - Y[3])) - d[X[3]]/(X[3] - 2*Y[1] - Y[2] + 
         Y[3]) - d[Y[3]]/(X[3] - 2*Y[1] - Y[2] + Y[3]) - 
       (d[Y[1]]*(2*X[2] + X[3] + Y[2] + Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[3] + 2*Y[1] + Y[2] - Y[3])), 0, -(d[X[1]]/(X[1] + Y[1])) + 
       (d[Y[1]]*(2*X[1] + X[3] - Y[2] + Y[3]))/((X[1] + Y[1])*
         (-X[3] + 2*Y[1] + Y[2] - Y[3])) + d[X[3]]/(X[3] - 2*Y[1] - Y[2] + 
         Y[3]) - d[Y[2]]/(X[3] - 2*Y[1] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[3] - 2*Y[1] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(X[2] - X[3] + 3*Y[1] + 2*Y[2] - Y[3]))/
        ((X[2] + Y[1] + Y[2])*(-X[3] + 2*Y[1] + Y[2] - Y[3])) + 
       d[X[3]]/(X[3] - 2*Y[1] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[3] - 2*Y[1] - Y[2] + Y[3]) + 
       (d[Y[1]]*(2*X[1]*X[2] - X[1]*X[3] - X[2]*X[3] + 4*X[1]*Y[1] + 
          4*X[2]*Y[1] - 2*X[3]*Y[1] + 6*Y[1]^2 + 3*X[1]*Y[2] + X[2]*Y[2] - 
          X[3]*Y[2] + 6*Y[1]*Y[2] + Y[2]^2 - X[1]*Y[3] - X[2]*Y[3] - 
          2*Y[1]*Y[3] - Y[2]*Y[3]))/((X[1] + Y[1])*(X[2] + Y[1] + Y[2])*
         (-X[3] + 2*Y[1] + Y[2] - Y[3])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, d[X[2]]/(X[2] - Y[1] + Y[2]) - 
       d[Y[1]]/(X[2] - Y[1] + Y[2]) - (d[Y[2]]*(X[2] + X[3] - Y[1] + Y[3]))/
        ((X[2] - Y[1] + Y[2])*(-X[3] + Y[2] - Y[3])) - 
       d[X[3]]/(X[3] - Y[2] + Y[3]) - d[Y[3]]/(X[3] - Y[2] + Y[3]), 0, 0, 
      -(d[X[1]]/(X[1] + Y[1])) + (d[Y[1]]*(X[1] + X[2] + Y[2]))/
        ((X[1] + Y[1])*(-X[2] + Y[1] - Y[2])) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) + d[Y[2]]/(X[2] - Y[1] + Y[2]), 0, 0, 0, 
      0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] - Y[2]))/((X[1] + Y[1])*
         (-X[2] + Y[1] - Y[2])) + d[X[2]]/(X[2] - Y[1] + Y[2]) + 
       (d[Y[2]]*(X[2] - X[3] - Y[1] + 2*Y[2] - Y[3]))/((X[2] - Y[1] + Y[2])*
         (-X[3] + Y[2] - Y[3])) + d[X[3]]/(X[3] - Y[2] + Y[3]) + 
       d[Y[3]]/(X[3] - Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -(d[X[2]]/(X[2] + Y[1] + Y[2])) + 
       (d[Y[2]]*(X[1] + 2*X[2] + Y[1] + Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[1] + Y[1] + 2*Y[2] - Y[3])) + d[X[1]]/(X[1] - Y[1] - 2*Y[2] + 
         Y[3]) + d[Y[3]]/(X[1] - Y[1] - 2*Y[2] + Y[3]) + 
       (d[Y[1]]*(X[1] + X[2] - Y[2] + Y[3]))/((X[2] + Y[1] + Y[2])*
         (-X[1] + Y[1] + 2*Y[2] - Y[3])), d[X[3]]/(X[3] + Y[2]) - 
       (d[Y[2]]*(X[1] + 2*X[3] - Y[1] + Y[3]))/((X[3] + Y[2])*
         (-X[1] + Y[1] + 2*Y[2] - Y[3])) - d[X[1]]/(X[1] - Y[1] - 2*Y[2] + 
         Y[3]) + d[Y[1]]/(X[1] - Y[1] - 2*Y[2] + Y[3]) - 
       d[Y[3]]/(X[1] - Y[1] - 2*Y[2] + Y[3]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[3]]/(X[3] + Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - 3*Y[2] + Y[3]))/
        ((X[2] + Y[1] + Y[2])*(-X[1] + Y[1] + 2*Y[2] - Y[3])) + 
       d[X[1]]/(X[1] - Y[1] - 2*Y[2] + Y[3]) + 
       d[Y[3]]/(X[1] - Y[1] - 2*Y[2] + Y[3]) - 
       (d[Y[2]]*(X[1]*X[2] + X[1]*X[3] - 2*X[2]*X[3] + X[1]*Y[1] - 
          X[2]*Y[1] - 3*X[3]*Y[1] - Y[1]^2 + 2*X[1]*Y[2] - 4*X[2]*Y[2] - 
          4*X[3]*Y[2] - 6*Y[1]*Y[2] - 6*Y[2]^2 + X[2]*Y[3] + X[3]*Y[3] + 
          Y[1]*Y[3] + 2*Y[2]*Y[3]))/((X[3] + Y[2])*(X[2] + Y[1] + Y[2])*
         (-X[1] + Y[1] + 2*Y[2] - Y[3])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) + 
       d[Y[2]]/(X[2] + Y[1] - Y[2]) + d[X[1]]/(X[1] - Y[1] + Y[3]) + 
       d[Y[3]]/(X[1] - Y[1] + Y[3]) + (d[Y[1]]*(X[1] + X[2] - Y[2] + Y[3]))/
        ((X[2] + Y[1] - Y[2])*(-X[1] + Y[1] - Y[3])), 0, 0, 
      -(d[X[2]]/(X[2] + Y[1] - Y[2])) - d[Y[1]]/(X[2] + Y[1] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[2] + X[3] + Y[1]))/
        ((X[2] + Y[1] - Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[2]]/(X[2] + Y[1] - Y[2]) + d[X[3]]/(X[3] + Y[2]) - 
       (d[Y[2]]*(X[2] - X[3] + Y[1] - 2*Y[2]))/((X[3] + Y[2])*
         (-X[2] - Y[1] + Y[2])) + d[X[1]]/(X[1] - Y[1] + Y[3]) + 
       d[Y[3]]/(X[1] - Y[1] + Y[3]) - (d[Y[1]]*(X[1] - X[2] - 2*Y[1] + Y[2] + 
          Y[3]))/((X[2] + Y[1] - Y[2])*(-X[1] + Y[1] - Y[3])), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, d[X[1]]/(X[1] - Y[1]) - 
       d[Y[1]]/(X[1] - Y[1]) - d[X[3]]/(X[3] - Y[2] + Y[3]) + 
       d[Y[2]]/(X[3] - Y[2] + Y[3]) - d[Y[3]]/(X[3] - Y[2] + Y[3]), 
      -(d[X[1]]/(X[1] - Y[1])) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       d[Y[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] + X[2] + Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] - Y[1]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/((X[1] - Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[Y[2]]*(X[2] - X[3] + Y[1] + 2*Y[2] - 
          Y[3]))/((X[2] + Y[1] + Y[2])*(-X[3] + Y[2] - Y[3])) + 
       d[X[3]]/(X[3] - Y[2] + Y[3]) + d[Y[3]]/(X[3] - Y[2] + Y[3]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(d[X[3]]/(X[3] - Y[2])) + 
       d[Y[2]]/(X[3] - Y[2]) + d[X[1]]/(X[1] - Y[1] + Y[3]) - 
       d[Y[1]]/(X[1] - Y[1] + Y[3]) + d[Y[3]]/(X[1] - Y[1] + Y[3]), 0, 
      d[X[3]]/(X[3] - Y[2]) - d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       d[Y[1]]/(X[2] + Y[1] + Y[2]) - (d[Y[2]]*(X[2] + X[3] + Y[1]))/
        ((X[3] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[3]]/(X[3] - Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] - X[3] + Y[1] + 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])) + d[X[1]]/(X[1] - Y[1] + Y[3]) + 
       d[Y[3]]/(X[1] - Y[1] + Y[3]) - (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2] + 
          Y[3]))/((X[2] + Y[1] + Y[2])*(-X[1] + Y[1] - Y[3])), 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, -(d[X[2]]/(X[2] + Y[1] + Y[2] - Y[3])) - 
       d[Y[2]]/(X[2] + Y[1] + Y[2] - Y[3]) + d[X[1]]/(X[1] - Y[1] + Y[3]) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[2] + Y[1] + Y[2] - Y[3])*
         (X[1] - Y[1] + Y[3])) + (d[Y[3]]*(X[1] + X[2] + Y[2]))/
        ((X[2] + Y[1] + Y[2] - Y[3])*(X[1] - Y[1] + Y[3])), 
      -(d[X[2]]/(X[2] + Y[1] + Y[2] - Y[3])) - 
       d[Y[1]]/(X[2] + Y[1] + Y[2] - Y[3]) + d[X[3]]/(X[3] - Y[2] + Y[3]) - 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[2] + Y[1] + Y[2] - Y[3])*
         (X[3] - Y[2] + Y[3])) + (d[Y[3]]*(X[2] + X[3] + Y[1]))/
        ((X[2] + Y[1] + Y[2] - Y[3])*(X[3] - Y[2] + Y[3])), 0, 0, 
      (d[X[3]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] + Y[2] - Y[3]))/
        (2*(X[2] + X[3] + Y[1])*(X[2] + Y[1] + Y[2] - Y[3])) + 
       (d[Y[3]]*(X[1] + X[2] + Y[2]))/((X[2] + Y[1] + Y[2] - Y[3])*
         (X[1] - Y[1] + Y[3])) - (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - 3*Y[1] + 
          Y[2] + Y[3]))/(2*(X[1] - X[3] - Y[1] + Y[2])*(X[2] + Y[1] + Y[2] - 
          Y[3])) + (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 2*Y[2] + Y[3]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[1] - Y[1] + Y[3])) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(-3*X[1]*X[2] - 2*X[1]*X[3] + 
          2*X[2]*X[3] + 2*X[3]^2 - 3*X[1]*Y[1] + 3*X[2]*Y[1] + 4*X[3]*Y[1] + 
          3*Y[1]^2 - X[1]*Y[2] - 2*X[2]*Y[2] - 2*X[3]*Y[2] - Y[1]*Y[2] + 
          X[1]*Y[3] - X[2]*Y[3] - 2*Y[1]*Y[3] - Y[2]*Y[3] + Y[3]^2))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])*
         (-X[1] + Y[1] - Y[3])*(X[2] + Y[1] + Y[2] - Y[3])), 
      -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*X[3] - 2*Y[1] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       d[Y[3]]/(X[3] - Y[2] + Y[3]) - (d[Y[2]]*(2*X[1] - X[3] - 2*Y[1] + 
          Y[2] + Y[3]))/(2*(X[1] - X[3] - Y[1] + Y[2])*
         (X[3] - Y[2] + Y[3])) - (d[X[3]]*(2*X[1]*X[2] + X[1]*X[3] - 
          X[2]*X[3] + 2*X[1]*Y[1] - 2*X[2]*Y[1] - 2*X[3]*Y[1] - 2*Y[1]^2 + 
          X[1]*Y[2] + X[2]*Y[2] - X[3]*Y[2] + Y[2]^2 - X[1]*Y[3] + 
          X[2]*Y[3] + 2*X[3]*Y[3] + 2*Y[1]*Y[3] - Y[2]*Y[3]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])*
         (X[3] - Y[2] + Y[3])), 0, 0, 0, 0, 0, 0, 0, 
      d[X[2]]/(X[2] + Y[1] + Y[2] - Y[3]) + d[X[1]]/(X[1] - Y[1] + Y[3]) + 
       d[X[3]]/(X[3] - Y[2] + Y[3]) - (d[Y[2]]*(X[2] - X[3] + Y[1] + 2*Y[2] - 
          2*Y[3]))/((X[2] + Y[1] + Y[2] - Y[3])*(X[3] - Y[2] + Y[3])) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2] + 2*Y[3]))/
        ((X[2] + Y[1] + Y[2] - Y[3])*(X[1] - Y[1] + Y[3])) + 
       (d[Y[3]]*(X[1]*X[2] - X[1]*X[3] + X[2]*X[3] + X[1]*Y[1] - X[2]*Y[1] + 
          2*X[3]*Y[1] - Y[1]^2 + 2*X[1]*Y[2] - X[2]*Y[2] + X[3]*Y[2] - 
          3*Y[1]*Y[2] - Y[2]^2 - 2*X[1]*Y[3] + 2*X[2]*Y[3] - 2*X[3]*Y[3] + 
          4*Y[1]*Y[3] + 4*Y[2]*Y[3] - 3*Y[3]^2))/((-X[1] + Y[1] - Y[3])*
         (-X[3] + Y[2] - Y[3])*(X[2] + Y[1] + Y[2] - Y[3])), 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] + Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] + Y[2])) + 
       (d[Y[2]]*(X[2] + X[3] + Y[1] + 2*Y[2]))/((X[3] + Y[2])*
         (X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[1] + Y[1])*(-X[2] + Y[1] - Y[2])) - 
       d[X[2]]/(X[2] - Y[1] + Y[2]) - d[Y[2]]/(X[2] - Y[1] + Y[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] - Y[2]))/((X[1] + Y[1])*
         (-X[2] + Y[1] - Y[2])) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) + (d[Y[2]]*(X[2] + X[3] - Y[1] + 2*Y[2]))/
        ((X[3] + Y[2])*(X[2] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) - 
       d[Y[1]]/(X[2] + Y[1] - Y[2]) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[2] + Y[1] - Y[2])*(X[3] + Y[2])), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       d[X[2]]/(X[2] + Y[1] - Y[2]) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] - Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] - Y[2])) + d[X[3]]/(X[3] + Y[2]) - 
       (d[Y[2]]*(X[2] - X[3] + Y[1] - 2*Y[2]))/((X[3] + Y[2])*
         (-X[2] - Y[1] + Y[2])), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      d[X[3]]/(X[3] - Y[2]) - d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       d[Y[1]]/(X[2] + Y[1] + Y[2]) - (d[Y[2]]*(X[2] + X[3] + Y[1]))/
        ((X[3] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] + Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] + Y[2])) - 
       (d[Y[2]]*(X[2] - X[3] + Y[1] + 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      d[X[3]]/(X[3] + 2*Y[1] - Y[2]) - d[X[2]]/(X[2] - Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[3] + 2*Y[1] - Y[2])*
         (X[2] - Y[1] + Y[2])) + (d[Y[1]]*(2*X[2] + X[3] + Y[2]))/
        ((X[3] + 2*Y[1] - Y[2])*(X[2] - Y[1] + Y[2])), 0, 
      (d[X[3]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - Y[1] + Y[2]))/
        (2*(-X[1] + X[3] + Y[1] - Y[2])*(X[2] - Y[1] + Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + Y[1] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (X[2] - Y[1] + Y[2])) + (d[X[1]]*(3*X[1] - 2*X[3] - Y[1] + 2*Y[2]))/
        (2*(X[1] + Y[1])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(X[1]*X[2] + 2*X[1]*X[3] - 2*X[2]*X[3] - 
          2*X[3]^2 + 3*X[1]*Y[1] - 3*X[2]*Y[1] - 4*X[3]*Y[1] - Y[1]^2 - 
          X[1]*Y[2] + 2*X[2]*Y[2] + 2*X[3]*Y[2] + Y[1]*Y[2]))/
        (2*(X[1] + Y[1])*(X[2] + X[3] + Y[1])*(-X[2] + Y[1] - Y[2])*
         (X[1] - X[3] - Y[1] + Y[2])), -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) + 
       (d[Y[2]]*(2*X[1] - X[3] + Y[2]))/(2*(-X[1] + X[3] + Y[1] - Y[2])*
         (X[3] + 2*Y[1] - Y[2])) - d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(4*X[1]*X[2] + 3*X[1]*X[3] - 3*X[2]*X[3] - 2*X[3]^2 + 
          2*X[1]*Y[1] - 2*X[2]*Y[1] - 2*X[3]*Y[1] + X[1]*Y[2] + 3*X[2]*Y[2] + 
          X[3]*Y[2] + Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - 
          Y[2])*(X[3] + 2*Y[1] - Y[2])) - 
       (d[X[3]]*(2*X[1]*X[2] + X[1]*X[3] - X[2]*X[3] + 2*X[3]*Y[1] + 
          2*Y[1]^2 + X[1]*Y[2] + X[2]*Y[2] - X[3]*Y[2] - 2*Y[1]*Y[2] + 
          Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])*
         (X[3] + 2*Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] + 2*Y[1] - Y[2]) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] - X[3] - 3*Y[1] + 2*Y[2]))/((X[3] + 2*Y[1] - Y[2])*
         (X[2] - Y[1] + Y[2])) - (d[Y[1]]*(2*X[1]*X[2] - X[1]*X[3] + 
          X[2]*X[3] - 4*X[1]*Y[1] + 4*X[2]*Y[1] - 2*X[3]*Y[1] - 6*Y[1]^2 + 
          3*X[1]*Y[2] - X[2]*Y[2] + X[3]*Y[2] + 6*Y[1]*Y[2] - Y[2]^2))/
        ((X[1] + Y[1])*(-X[2] + Y[1] - Y[2])*(X[3] + 2*Y[1] - Y[2])), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, -(d[X[1]]/(X[1] - Y[1])) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + d[Y[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] - Y[1]) + 
       d[X[3]]/(X[3] + Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/((X[1] - Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[Y[2]]*(X[2] + X[3] + Y[1] + 2*Y[2]))/
        ((X[3] + Y[2])*(X[2] + Y[1] + Y[2])), 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) + 
       d[X[1]]/(X[1] - Y[1] + 2*Y[2]) + (d[Y[2]]*(X[1] + 2*X[2] + Y[1]))/
        ((X[2] + Y[1] - Y[2])*(X[1] - Y[1] + 2*Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[2] + Y[1] - Y[2])*
         (X[1] - Y[1] + 2*Y[2])), 
      -1/2*(d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] - Y[2]))/((X[2] + X[3] + Y[1])*
          (X[2] + Y[1] - Y[2])) + (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 4*Y[2]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[1] - Y[1] + 2*Y[2])) + 
       (d[Y[2]]*(2*X[1]^2 + 5*X[1]*X[2] - 2*X[1]*X[3] - 4*X[2]*X[3] + 
          X[1]*Y[1] - 5*X[2]*Y[1] - 2*X[3]*Y[1] - 3*Y[1]^2 + X[1]*Y[2] + 
          6*X[2]*Y[2] + 5*Y[1]*Y[2] - 2*Y[2]^2))/(2*(X[2] + Y[1] - Y[2])*
         (X[1] - X[3] - Y[1] + Y[2])*(X[1] - Y[1] + 2*Y[2])) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(-3*X[1]*X[2] - 2*X[1]*X[3] + 
          2*X[2]*X[3] + 2*X[3]^2 - 3*X[1]*Y[1] + 3*X[2]*Y[1] + 4*X[3]*Y[1] + 
          3*Y[1]^2 + X[1]*Y[2] - 4*X[2]*Y[2] - 2*X[3]*Y[2] - 5*Y[1]*Y[2] + 
          2*Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])*(-X[1] + X[3] + Y[1] - Y[2])), 
      -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*X[3] - 2*Y[1] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[Y[2]]*(2*X[1] - 3*X[3] - 2*Y[1] + Y[2]))/(2*(X[3] + Y[2])*
         (X[1] - X[3] - Y[1] + Y[2])) - 
       (d[X[3]]*(2*X[1]*X[2] + X[1]*X[3] - X[2]*X[3] + 2*X[1]*Y[1] - 
          2*X[2]*Y[1] - 2*X[3]*Y[1] - 2*Y[1]^2 - X[1]*Y[2] + 3*X[2]*Y[2] + 
          3*X[3]*Y[2] + 4*Y[1]*Y[2] - Y[2]^2))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, d[X[2]]/(X[2] + Y[1] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + d[X[1]]/(X[1] - Y[1] + 2*Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] + 3*Y[2]))/((X[2] + Y[1] - Y[2])*
         (X[1] - Y[1] + 2*Y[2])) + (d[Y[2]]*(X[1]*X[2] - X[1]*X[3] + 
          2*X[2]*X[3] + X[1]*Y[1] - X[2]*Y[1] + 3*X[3]*Y[1] - Y[1]^2 - 
          2*X[1]*Y[2] + 4*X[2]*Y[2] - 4*X[3]*Y[2] + 6*Y[1]*Y[2] - 6*Y[2]^2))/
        ((X[2] + Y[1] - Y[2])*(X[3] + Y[2])*(X[1] - Y[1] + 2*Y[2])), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - 3*Y[1] + Y[2]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[2] + Y[1] + Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 
          2*Y[2]))/(2*(X[1] - Y[1])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(3*X[1]*X[2] + 2*X[1]*X[3] - 
          2*X[2]*X[3] - 2*X[3]^2 + 3*X[1]*Y[1] - 3*X[2]*Y[1] - 4*X[3]*Y[1] - 
          3*Y[1]^2 + X[1]*Y[2] + 2*X[2]*Y[2] + 2*X[3]*Y[2] + Y[1]*Y[2]))/
        (2*(X[1] - Y[1])*(X[2] + X[3] + Y[1])*(X[1] - X[3] - Y[1] + Y[2])*
         (X[2] + Y[1] + Y[2])), -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*X[3] - 2*Y[1] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[2]]*(2*X[1] - X[3] - 2*Y[1] + Y[2]))/(2*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[X[3]]*(2*X[1]*X[2] + X[1]*X[3] - X[2]*X[3] + 2*X[1]*Y[1] - 
          2*X[2]*Y[1] - 2*X[3]*Y[1] - 2*Y[1]^2 + X[1]*Y[2] + X[2]*Y[2] - 
          X[3]*Y[2] + Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, d[X[1]]/(X[1] - Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])) - 
       (d[Y[2]]*(X[2] - X[3] + Y[1] + 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2]))}}
 
d[(x_) + (y_)] := d[x] + d[y]
 
d[d[y_]*(x_)] := d[x] \[Wedge] d[y]
 
d[d\[Theta][y_]*(x_)] := d[x] \[Wedge] d\[Theta][y]
 
d[(x_:1)*Wedge[y__]] := d[x] \[Wedge] y
 
d[d[x__]] := 0
 
d[d\[Theta][x_]] := 0
 
d\[Theta][0] := 0


==> anc/Aphys <==
Aphys = {{(3*d[X[1]])/(X[1] + X[2] + X[3]) + (3*d[X[2]])/
        (X[1] + X[2] + X[3]) + (3*d[X[3]])/(X[1] + X[2] + X[3]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {d[X[2]]/(X[2] + X[3] - Y[1]) + d[X[3]]/(X[2] + X[3] - Y[1]) - 
       d[X[1]]/(X[1] + Y[1]) - (d[Y[1]]*(X[1] + X[2] + X[3]))/
        ((X[2] + X[3] - Y[1])*(X[1] + Y[1])), 
      (2*d[X[2]])/(X[2] + X[3] - Y[1]) + (2*d[X[3]])/(X[2] + X[3] - Y[1]) + 
       d[X[1]]/(X[1] + Y[1]) + (d[Y[1]]*(-2*X[1] + X[2] + X[3] - 3*Y[1]))/
        ((X[2] + X[3] - Y[1])*(X[1] + Y[1])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {d[X[1]]/(X[1] + X[2] - Y[2]) + d[X[2]]/(X[1] + X[2] - Y[2]) - 
       d[X[3]]/(X[3] + Y[2]) - (d[Y[2]]*(X[1] + X[2] + X[3]))/
        ((X[1] + X[2] - Y[2])*(X[3] + Y[2])), 0, 
      (2*d[X[1]])/(X[1] + X[2] - Y[2]) + (2*d[X[2]])/(X[1] + X[2] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[1] + X[2] - 2*X[3] - 3*Y[2]))/
        ((X[1] + X[2] - Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-(d[X[1]]/(X[1] + X[3] - Y[1] - Y[2])) - 
       d[X[3]]/(X[1] + X[3] - Y[1] - Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] + X[2] + X[3]))/((X[1] + X[3] - Y[1] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[2]]*(X[1] + X[2] + X[3]))/
        ((X[1] + X[3] - Y[1] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 0, 
      (2*d[X[1]])/(X[1] + X[3] - Y[1] - Y[2]) + (2*d[X[3]])/
        (X[1] + X[3] - Y[1] - Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] - 2*X[2] + X[3] - 3*Y[1] - 3*Y[2]))/
        ((X[1] + X[3] - Y[1] - Y[2])*(X[2] + Y[1] + Y[2])) + 
       (d[Y[2]]*(X[1] - 2*X[2] + X[3] - 3*Y[1] - 3*Y[2]))/
        ((X[1] + X[3] - Y[1] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-(d[X[3]]/(X[3] - Y[2])) + d[X[1]]/(X[1] + X[2] + Y[2]) + 
       d[X[2]]/(X[1] + X[2] + Y[2]) + (d[Y[2]]*(X[1] + X[2] + X[3]))/
        ((X[3] - Y[2])*(X[1] + X[2] + Y[2])), 0, 0, 0, 
      d[X[3]]/(X[3] - Y[2]) + (2*d[X[1]])/(X[1] + X[2] + Y[2]) + 
       (2*d[X[2]])/(X[1] + X[2] + Y[2]) - 
       (d[Y[2]]*(X[1] + X[2] - 2*X[3] + 3*Y[2]))/((X[3] - Y[2])*
         (X[1] + X[2] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-(d[X[1]]/(X[1] - Y[1])) + 
       d[X[2]]/(X[2] + X[3] + Y[1]) + d[X[3]]/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(X[1] + X[2] + X[3]))/((X[1] - Y[1])*(X[2] + X[3] + Y[1])), 
      0, 0, 0, 0, d[X[1]]/(X[1] - Y[1]) + (2*d[X[2]])/(X[2] + X[3] + Y[1]) + 
       (2*d[X[3]])/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(2*X[1] - X[2] - X[3] - 3*Y[1]))/((X[1] - Y[1])*
         (X[2] + X[3] + Y[1])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       (2*d[X[2]])/(X[2] + X[3] + Y[1]) + (2*d[X[3]])/(X[2] + X[3] + Y[1]) + 
       (d[Y[1]]*(2*X[1] + X[2] + X[3] + 3*Y[1]))/((X[1] + Y[1])*
         (X[2] + X[3] + Y[1])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*d[X[1]])/(X[1] + X[2] + Y[2]) + 
       (2*d[X[2]])/(X[1] + X[2] + Y[2]) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(X[1] + X[2] + 2*X[3] + 3*Y[2]))/((X[1] + X[2] + Y[2])*
         (X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (d[X[3]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - 
          Y[2]))/(2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[X[2]]*(X[1] + 5*X[2] + 4*X[3] + 4*Y[1] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(X[1] + X[2] + Y[2])) + 
       (d[X[1]]*(5*X[1] + X[2] - 4*X[3] - 4*Y[1] + 5*Y[2]))/
        (2*(X[1] + X[2] + Y[2])*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[Y[2]]*(5*X[1] + X[2] - 4*X[3] - 4*Y[1] + 5*Y[2]))/
        (2*(X[1] + X[2] + Y[2])*(X[1] - X[3] - Y[1] + Y[2])), 
      d[X[2]]/(2*(X[2] + X[3] + Y[1])) - (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) - 
       d[Y[2]]/(2*(X[1] - X[3] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (3*d[X[2]])/(2*(X[2] + X[3] + Y[1])) - (3*d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       (3*d[Y[1]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - (3*d[X[1]])/
        (2*(X[1] - X[3] - Y[1] + Y[2])) - (3*d[Y[2]])/
        (2*(X[1] - X[3] - Y[1] + Y[2])), 
      (3*d[X[2]])/(2*(X[2] + X[3] + Y[1])) + 
       (3*d[X[3]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (3*d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (3*d[X[1]])/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (3*d[Y[2]])/(2*(X[1] - X[3] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, d[X[2]]/(X[2] - Y[1] - Y[2]) - 
       d[Y[1]]/(X[2] - Y[1] - Y[2]) - d[X[3]]/(X[3] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] - Y[1]))/((X[2] - Y[1] - Y[2])*(X[3] + Y[2])), 
      -(d[X[1]]/(X[1] + Y[1])) + d[X[2]]/(X[2] - Y[1] - Y[2]) - 
       d[Y[2]]/(X[2] - Y[1] - Y[2]) + (d[Y[1]]*(X[1] + X[2] - Y[2]))/
        ((X[1] + Y[1])*(-X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[2]]/(X[2] - Y[1] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[2] - X[3] - Y[1] - 2*Y[2]))/
        ((X[2] - Y[1] - Y[2])*(X[3] + Y[2])) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] + Y[2]))/((X[1] + Y[1])*
         (-X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -(d[X[3]]/(X[3] - 2*Y[1] - Y[2])) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(X[2] + X[3] - Y[1]))/((X[3] - 2*Y[1] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[1]]*(2*X[2] + X[3] + Y[2]))/
        ((X[3] - 2*Y[1] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 
      -(d[X[1]]/(X[1] + Y[1])) + d[X[3]]/(X[3] - 2*Y[1] - Y[2]) - 
       d[Y[2]]/(X[3] - 2*Y[1] - Y[2]) + (d[Y[1]]*(2*X[1] + X[3] - Y[2]))/
        ((X[1] + Y[1])*(-X[3] + 2*Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] - 2*Y[1] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(X[2] - X[3] + 3*Y[1] + 2*Y[2]))/((X[2] + Y[1] + Y[2])*
         (-X[3] + 2*Y[1] + Y[2])) + (d[Y[1]]*(2*X[1]*X[2] - X[1]*X[3] - 
          X[2]*X[3] + 4*X[1]*Y[1] + 4*X[2]*Y[1] - 2*X[3]*Y[1] + 6*Y[1]^2 + 
          3*X[1]*Y[2] + X[2]*Y[2] - X[3]*Y[2] + 6*Y[1]*Y[2] + Y[2]^2))/
        ((X[1] + Y[1])*(X[2] + Y[1] + Y[2])*(-X[3] + 2*Y[1] + Y[2])), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(d[X[3]]/(X[3] - Y[2])) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) - d[Y[1]]/(X[2] - Y[1] + Y[2]) + 
       (d[Y[2]]*(X[2] + X[3] - Y[1]))/((X[3] - Y[2])*(X[2] - Y[1] + Y[2])), 
      0, 0, -(d[X[1]]/(X[1] + Y[1])) + (d[Y[1]]*(X[1] + X[2] + Y[2]))/
        ((X[1] + Y[1])*(-X[2] + Y[1] - Y[2])) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) + d[Y[2]]/(X[2] - Y[1] + Y[2]), 0, 0, 0, 
      0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] - Y[2]))/((X[1] + Y[1])*
         (-X[2] + Y[1] - Y[2])) + d[X[2]]/(X[2] - Y[1] + Y[2]) + 
       (d[Y[2]]*(-X[2] + X[3] + Y[1] - 2*Y[2]))/((X[3] - Y[2])*
         (X[2] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, d[X[1]]/(X[1] - Y[1] - 2*Y[2]) - d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[2]]*(X[1] + 2*X[2] + Y[1]))/((X[1] - Y[1] - 2*Y[2])*
         (X[2] + Y[1] + Y[2])) - (d[Y[1]]*(X[1] + X[2] - Y[2]))/
        ((X[1] - Y[1] - 2*Y[2])*(X[2] + Y[1] + Y[2])), 
      -(d[X[1]]/(X[1] - Y[1] - 2*Y[2])) + d[Y[1]]/(X[1] - Y[1] - 2*Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[1] + 2*X[3] - Y[1]))/
        ((X[1] - Y[1] - 2*Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] - Y[1] - 2*Y[2]) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - 3*Y[2]))/((X[1] - Y[1] - 2*Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[2]]*(-(X[1]*X[2]) - X[1]*X[3] + 
          2*X[2]*X[3] - X[1]*Y[1] + X[2]*Y[1] + 3*X[3]*Y[1] + Y[1]^2 - 
          2*X[1]*Y[2] + 4*X[2]*Y[2] + 4*X[3]*Y[2] + 6*Y[1]*Y[2] + 6*Y[2]^2))/
        ((X[3] + Y[2])*(X[2] + Y[1] + Y[2])*(-X[1] + Y[1] + 2*Y[2])), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, d[X[1]]/(X[1] - Y[1]) - 
       d[X[2]]/(X[2] + Y[1] - Y[2]) + d[Y[2]]/(X[2] + Y[1] - Y[2]) - 
       (d[Y[1]]*(X[1] + X[2] - Y[2]))/((X[1] - Y[1])*(X[2] + Y[1] - Y[2])), 
      0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) - d[Y[1]]/(X[2] + Y[1] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[2] + X[3] + Y[1]))/
        ((X[2] + Y[1] - Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] - Y[1]) + d[X[2]]/(X[2] + Y[1] - Y[2]) + 
       d[X[3]]/(X[3] + Y[2]) + (d[Y[2]]*(X[2] - X[3] + Y[1] - 2*Y[2]))/
        ((X[2] + Y[1] - Y[2])*(X[3] + Y[2])) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] + Y[2]))/((X[1] - Y[1])*
         (X[2] + Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, (2*d[X[1]])/(X[1] - Y[1]) - (2*d[Y[1]])/(X[1] - Y[1]) - 
       (2*d[X[3]])/(X[3] - Y[2]) + (2*d[Y[2]])/(X[3] - Y[2]), 
      -(d[X[1]]/(X[1] - Y[1])) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       d[Y[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] + X[2] + Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), d[X[3]]/(X[3] - Y[2]) - 
       d[X[2]]/(X[2] + Y[1] + Y[2]) - d[Y[1]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[3] - Y[2])*(X[2] + Y[1] + Y[2])), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] - Y[1]) + 
       d[X[3]]/(X[3] - Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(-X[2] + X[3] - Y[1] - 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, d[X[1]]/(X[1] - Y[1]) - d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       d[Y[2]]/(X[2] + Y[1] + Y[2]) - (d[Y[1]]*(X[1] + X[2] + Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), d[X[3]]/(X[3] - Y[2]) - 
       d[X[2]]/(X[2] + Y[1] + Y[2]) - d[Y[1]]/(X[2] + Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[3] - Y[2])*(X[2] + Y[1] + Y[2])), 
      0, 0, (d[X[3]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - 3*Y[1] + Y[2]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[2] + Y[1] + Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 
          2*Y[2]))/(2*(X[1] - Y[1])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(3*X[1]*X[2] + 2*X[1]*X[3] - 
          2*X[2]*X[3] - 2*X[3]^2 + 3*X[1]*Y[1] - 3*X[2]*Y[1] - 4*X[3]*Y[1] - 
          3*Y[1]^2 + X[1]*Y[2] + 2*X[2]*Y[2] + 2*X[3]*Y[2] + Y[1]*Y[2]))/
        (2*(X[1] - Y[1])*(X[2] + X[3] + Y[1])*(X[1] - X[3] - Y[1] + Y[2])*
         (X[2] + Y[1] + Y[2])), -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) - 
       (d[Y[2]]*(-2*X[1] + X[3] + 2*Y[1] - Y[2]))/(2*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[X[3]]*(-2*X[1]*X[2] - X[1]*X[3] + X[2]*X[3] - 2*X[1]*Y[1] + 
          2*X[2]*Y[1] + 2*X[3]*Y[1] + 2*Y[1]^2 - X[1]*Y[2] - X[2]*Y[2] + 
          X[3]*Y[2] - Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] - Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(-X[2] + X[3] - Y[1] - 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] + Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] + Y[2])) + 
       (d[Y[2]]*(X[2] + X[3] + Y[1] + 2*Y[2]))/((X[3] + Y[2])*
         (X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[1] + Y[1])*(-X[2] + Y[1] - Y[2])) - 
       d[X[2]]/(X[2] - Y[1] + Y[2]) - d[Y[2]]/(X[2] - Y[1] + Y[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       (d[Y[1]]*(X[1] - X[2] + 2*Y[1] - Y[2]))/((X[1] + Y[1])*
         (-X[2] + Y[1] - Y[2])) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[2]]/(X[2] - Y[1] + Y[2]) + (d[Y[2]]*(X[2] + X[3] - Y[1] + 2*Y[2]))/
        ((X[3] + Y[2])*(X[2] - Y[1] + Y[2])), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) - 
       d[Y[1]]/(X[2] + Y[1] - Y[2]) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[2] + Y[1] - Y[2])*(X[3] + Y[2])), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] + Y[1]) + 
       d[X[2]]/(X[2] + Y[1] - Y[2]) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] - Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] - Y[2])) + d[X[3]]/(X[3] + Y[2]) + 
       (d[Y[2]]*(X[2] - X[3] + Y[1] - 2*Y[2]))/((X[2] + Y[1] - Y[2])*
         (X[3] + Y[2])), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      d[X[3]]/(X[3] - Y[2]) - d[X[2]]/(X[2] + Y[1] + Y[2]) - 
       d[Y[1]]/(X[2] + Y[1] + Y[2]) - (d[Y[2]]*(X[2] + X[3] + Y[1]))/
        ((X[3] - Y[2])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(-X[2] + X[3] - Y[1] - 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[1]]*(X[1] + X[2] + 2*Y[1] + Y[2]))/
        ((X[1] + Y[1])*(X[2] + Y[1] + Y[2])), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, d[X[3]]/(X[3] + 2*Y[1] - Y[2]) - 
       (d[Y[1]]*(2*X[2] + X[3] + Y[2]))/((-X[2] + Y[1] - Y[2])*
         (X[3] + 2*Y[1] - Y[2])) - d[X[2]]/(X[2] - Y[1] + Y[2]) - 
       (d[Y[2]]*(X[2] + X[3] + Y[1]))/((X[3] + 2*Y[1] - Y[2])*
         (X[2] - Y[1] + Y[2])), 0, (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - Y[1] + Y[2]))/
        (2*(-X[2] + Y[1] - Y[2])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + Y[1] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (X[2] - Y[1] + Y[2])) + (d[X[1]]*(3*X[1] - 2*X[3] - Y[1] + 2*Y[2]))/
        (2*(X[1] + Y[1])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(X[1]*X[2] + 2*X[1]*X[3] - 2*X[2]*X[3] - 
          2*X[3]^2 + 3*X[1]*Y[1] - 3*X[2]*Y[1] - 4*X[3]*Y[1] - Y[1]^2 - 
          X[1]*Y[2] + 2*X[2]*Y[2] + 2*X[3]*Y[2] + Y[1]*Y[2]))/
        (2*(X[1] + Y[1])*(X[2] + X[3] + Y[1])*(-X[2] + Y[1] - Y[2])*
         (X[1] - X[3] - Y[1] + Y[2])), -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[2]]*(2*X[1] - X[3] + Y[2]))/(2*(X[3] + 2*Y[1] - Y[2])*
         (X[1] - X[3] - Y[1] + Y[2])) + 
       (d[Y[1]]*(-4*X[1]*X[2] - 3*X[1]*X[3] + 3*X[2]*X[3] + 2*X[3]^2 - 
          2*X[1]*Y[1] + 2*X[2]*Y[1] + 2*X[3]*Y[1] - X[1]*Y[2] - 3*X[2]*Y[2] - 
          X[3]*Y[2] - Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - 
          Y[2])*(X[3] + 2*Y[1] - Y[2])) + 
       (d[X[3]]*(-2*X[1]*X[2] - X[1]*X[3] + X[2]*X[3] - 2*X[3]*Y[1] - 
          2*Y[1]^2 - X[1]*Y[2] - X[2]*Y[2] + X[3]*Y[2] + 2*Y[1]*Y[2] - 
          Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])*
         (X[3] + 2*Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      d[X[1]]/(X[1] + Y[1]) + d[X[3]]/(X[3] + 2*Y[1] - Y[2]) - 
       (d[Y[2]]*(-X[2] + X[3] + 3*Y[1] - 2*Y[2]))/((-X[2] + Y[1] - Y[2])*
         (X[3] + 2*Y[1] - Y[2])) + d[X[2]]/(X[2] - Y[1] + Y[2]) + 
       (d[Y[1]]*(-2*X[1]*X[2] + X[1]*X[3] - X[2]*X[3] + 4*X[1]*Y[1] - 
          4*X[2]*Y[1] + 2*X[3]*Y[1] + 6*Y[1]^2 - 3*X[1]*Y[2] + X[2]*Y[2] - 
          X[3]*Y[2] - 6*Y[1]*Y[2] + Y[2]^2))/((X[1] + Y[1])*
         (-X[2] + Y[1] - Y[2])*(X[3] + 2*Y[1] - Y[2])), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -(d[X[1]]/(X[1] - Y[1])) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + d[Y[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((X[1] - Y[1])*(X[2] + Y[1] + Y[2])), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, d[X[1]]/(X[1] - Y[1]) + 
       d[X[3]]/(X[3] + Y[2]) + d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/((X[1] - Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[Y[2]]*(X[2] + X[3] + Y[1] + 2*Y[2]))/
        ((X[3] + Y[2])*(X[2] + Y[1] + Y[2])), 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -(d[X[2]]/(X[2] + Y[1] - Y[2])) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2]))/((-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])) + d[X[1]]/(X[1] - Y[1] + 2*Y[2]) + 
       (d[Y[2]]*(X[1] + 2*X[2] + Y[1]))/((X[2] + Y[1] - Y[2])*
         (X[1] - Y[1] + 2*Y[2])), 
      -1/2*(d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] - Y[2]))/((X[2] + X[3] + Y[1])*
          (X[2] + Y[1] - Y[2])) + (d[X[3]]*(X[1] + X[2] + Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 4*Y[2]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[1] - Y[1] + 2*Y[2])) - 
       (d[Y[2]]*(-2*X[1]^2 - 5*X[1]*X[2] + 2*X[1]*X[3] + 4*X[2]*X[3] - 
          X[1]*Y[1] + 5*X[2]*Y[1] + 2*X[3]*Y[1] + 3*Y[1]^2 - X[1]*Y[2] - 
          6*X[2]*Y[2] - 5*Y[1]*Y[2] + 2*Y[2]^2))/(2*(-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(-3*X[1]*X[2] - 2*X[1]*X[3] + 
          2*X[2]*X[3] + 2*X[3]^2 - 3*X[1]*Y[1] + 3*X[2]*Y[1] + 4*X[3]*Y[1] + 
          3*Y[1]^2 + X[1]*Y[2] - 4*X[2]*Y[2] - 2*X[3]*Y[2] - 5*Y[1]*Y[2] + 
          2*Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])*(-X[1] + X[3] + Y[1] - Y[2])), 
      -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) - 
       (d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) + 
       (d[Y[2]]*(-2*X[1] + 3*X[3] + 2*Y[1] - Y[2]))/
        (2*(-X[1] + X[3] + Y[1] - Y[2])*(X[3] + Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[X[3]]*(-2*X[1]*X[2] - X[1]*X[3] + X[2]*X[3] - 2*X[1]*Y[1] + 
          2*X[2]*Y[1] + 2*X[3]*Y[1] + 2*Y[1]^2 + X[1]*Y[2] - 3*X[2]*Y[2] - 
          3*X[3]*Y[2] - 4*Y[1]*Y[2] + Y[2]^2))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])*(X[3] + Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, d[X[2]]/(X[2] + Y[1] - Y[2]) + 
       (d[Y[1]]*(-X[1] + X[2] + 2*Y[1] - 3*Y[2]))/((-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])) + d[X[3]]/(X[3] + Y[2]) + 
       d[X[1]]/(X[1] - Y[1] + 2*Y[2]) + 
       (d[Y[2]]*(-(X[1]*X[2]) + X[1]*X[3] - 2*X[2]*X[3] - X[1]*Y[1] + 
          X[2]*Y[1] - 3*X[3]*Y[1] + Y[1]^2 + 2*X[1]*Y[2] - 4*X[2]*Y[2] + 
          4*X[3]*Y[2] - 6*Y[1]*Y[2] + 6*Y[2]^2))/((-X[1] + Y[1] - 2*Y[2])*
         (X[2] + Y[1] - Y[2])*(X[3] + Y[2])), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (d[X[3]]*(X[1] + X[2] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[2]]*(2*X[1] - X[2] - 2*X[3] - 3*Y[1] + Y[2]))/
        (2*(X[1] - X[3] - Y[1] + Y[2])*(X[2] + Y[1] + Y[2])) - 
       (d[X[2]]*(3*X[2] + 2*X[3] + 3*Y[1] + Y[2]))/(2*(X[2] + X[3] + Y[1])*
         (X[2] + Y[1] + Y[2])) + (d[X[1]]*(3*X[1] - 2*X[3] - 3*Y[1] + 
          2*Y[2]))/(2*(X[1] - Y[1])*(X[1] - X[3] - Y[1] + Y[2])) - 
       (d[Y[1]]*(X[1] + X[2] + Y[2])*(3*X[1]*X[2] + 2*X[1]*X[3] - 
          2*X[2]*X[3] - 2*X[3]^2 + 3*X[1]*Y[1] - 3*X[2]*Y[1] - 4*X[3]*Y[1] - 
          3*Y[1]^2 + X[1]*Y[2] + 2*X[2]*Y[2] + 2*X[3]*Y[2] + Y[1]*Y[2]))/
        (2*(X[1] - Y[1])*(X[2] + X[3] + Y[1])*(X[1] - X[3] - Y[1] + Y[2])*
         (X[2] + Y[1] + Y[2])), -1/2*d[X[2]]/(X[2] + X[3] + Y[1]) - 
       (d[Y[2]]*(-2*X[1] + X[3] + 2*Y[1] - Y[2]))/(2*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])) - 
       (d[Y[1]]*(-X[1] + X[2] + 2*X[3] + 2*Y[1] - Y[2]))/
        (2*(X[2] + X[3] + Y[1])*(-X[1] + X[3] + Y[1] - Y[2])) - 
       d[X[1]]/(2*(X[1] - X[3] - Y[1] + Y[2])) + 
       (d[X[3]]*(-2*X[1]*X[2] - X[1]*X[3] + X[2]*X[3] - 2*X[1]*Y[1] + 
          2*X[2]*Y[1] + 2*X[3]*Y[1] + 2*Y[1]^2 - X[1]*Y[2] - X[2]*Y[2] + 
          X[3]*Y[2] - Y[2]^2))/(2*(X[2] + X[3] + Y[1])*(X[3] - Y[2])*
         (-X[1] + X[3] + Y[1] - Y[2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, d[X[1]]/(X[1] - Y[1]) + d[X[3]]/(X[3] - Y[2]) + 
       d[X[2]]/(X[2] + Y[1] + Y[2]) + 
       (d[Y[2]]*(-X[2] + X[3] - Y[1] - 2*Y[2]))/((X[3] - Y[2])*
         (X[2] + Y[1] + Y[2])) + (d[Y[1]]*(X[1] - X[2] - 2*Y[1] - Y[2]))/
        ((X[1] - Y[1])*(X[2] + Y[1] + Y[2]))}}
 
d[(x_) + (y_)] := d[x] + d[y]
 
d[d[y_]*(x_)] := d[x] \[Wedge] d[y]
 
d[d\[Theta][y_]*(x_)] := d[x] \[Wedge] d\[Theta][y]
 
d[(x_:1)*Wedge[y__]] := d[x] \[Wedge] y
 
d[d[x__]] := 0
 
d[d\[Theta][x_]] := 0
 
d\[Theta][0] := 0


==> anc/ComologicalCohomology.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    107058,       3185]
NotebookOptionsPosition[    103359,       3114]
NotebookOutlinePosition[    103873,       3132]
CellTagsIndexPosition[    103830,       3129]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"b2dd6b60-8c54-45fd-9538-86a9d2236da6"],

Cell[CellGroupData[{

Cell["2-Site manifestly symmetric presentation", "Section",ExpressionUUID->"0d9afdf6-83fb-4579-8784-aa0aab6461ef"],

Cell[CellGroupData[{

Cell["hidden", "Subsubsection",ExpressionUUID->"542846e1-2f51-4503-b7dc-6f898dd611a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoSitedSNoY", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "u"}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "v"}], "]"}], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"u", " ", "v"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b40409ce-2ea2-4d31-8523-118a52578fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoSiteFRWNoY", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     SuperscriptBox["\[Pi]", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "u", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "3"]}], "3"], "+", 
    RowBox[{
     FractionBox["19", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "-", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "v"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "v"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "v"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "v", "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "v", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "v", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "v", "]"}], "3"]}], "3"], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "v", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        RowBox[{"u", " ", "v"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "v", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        RowBox[{"u", " ", "v"}]}], "]"}], "2"]}], "-", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}], "-", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "v"}], "]"}]}], "+", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"u", " ", "v"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "v"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "v", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "v"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "v"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", " ", "v"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "v"}]]}], "]"}]}], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}]]}], "]"}], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}]]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}]}]]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", " ", "v"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "v"}]]}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"f8c5d26b-49dc-4775-9a95-314e93c8cdc6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"touv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v"}], "}"}], "-", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}]]}], "}"}]}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], ",", 
        RowBox[{"X", "[", "2", "]"}]}], "}"}]}], "]"}], "//", "Flatten"}], "//",
    "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{"fromuv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "v"}], "}"}], "-", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}]]}], "}"}]}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "v"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
   "Factor"}]}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"bb66177e-bc85-4434-96cc-6ff6d940a839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"Y", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}]]}]}], ",", 
   RowBox[{
    RowBox[{"X", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "v"}], ")"}], " ", 
       RowBox[{"Y", "[", "1", "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}]]}]}]}], "}"}]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"0d32466d-486c-4591-835c-ab7fcfcfef74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]]}], ",", 
   RowBox[{"v", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]]}]}], "}"}]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"6a11abb9-dc4b-495f-8736-763463ae7af1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"twoSitedS", ",", "twoSiteFRW"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Y", "[", "1", "]"}], 
       RowBox[{"2", "\[Epsilon]"}]], 
      RowBox[{"(", 
       RowBox[{"twoSitedSNoY", "+", 
        RowBox[{"\[Epsilon]", " ", "twoSiteFRWNoY"}]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"Y", "[", "1", "]"}], ">", "0"}]}]}], "]"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}], "/.", "fromuv"}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "x_", "]"}], ":>", 
        RowBox[{"Log", "[", 
         RowBox[{"Factor", "[", "x", "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Factor", "[", "b", "]"}]}], "]"}]}]}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"89969bf5-b129-4284-96d0-cc96366c4520"]
}, Closed]],

Cell[CellGroupData[{

Cell["result", "Subsubsection",ExpressionUUID->"d065f19d-1b2a-4099-824d-d1fab99bd6e6"],

Cell[CellGroupData[{

Cell[BoxData["twoSitedS"], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"892bc8f6-fed5-4f70-8772-b12ce75982ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}], "+", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}], "-", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"X", "[", "2", "]"}]}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"0080e7cf-4f24-4257-9815-6962c99869f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["twoSiteFRW"], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"2e1757a8-74a1-4591-9240-ec7f7e5e60f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Y", "[", "1", "]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "3"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "-", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "3"]}], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "-", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "-", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}]}], "+", 
    RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "1", "]"}], "+", 
           RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "1", "]"}], "+", 
           RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "2", "]"}], "+", 
           RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], "2"]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "1", "]"}], "+", 
           RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "1", "]"}], "+", 
           RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"X", "[", "2", "]"}], "+", 
           RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], "2"]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Y", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Y", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Y", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Y", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "-", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"X", "[", "2", "]"}]}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "1", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", "[", "2", "]"}], "+", 
            RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "-", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"X", "[", "1", "]"}], "+", 
         RowBox[{"X", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"X", "[", "2", "]"}], "+", 
         RowBox[{"Y", "[", "1", "]"}]}]]}], "]"}]}]}], ")"}]}]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"99008bc3-db2c-4cf3-af59-54eda5c007f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-Site Generic (Y[3]!=0)", "Section",ExpressionUUID->"16c0d55f-57a9-4b70-ba03-e075e5a5d506"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Agen\>\""}], "}"}], 
   "]"}], "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"7a0c85bd-4f1a-4505-aeb8-30894367966f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphabetGen", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "-", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "3", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"fe91ce22-36b4-420b-948e-fa974ff178ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{"alphabetGen", ",", 
   RowBox[{"Dividers", "->", "All"}]}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"6ec1241f-ef15-46c0-8b3c-4ecc96e2115e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "-", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"-", 
       RowBox[{"X", "[", "3", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "+", 
      RowBox[{"Y", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "3", "]"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"2e7d9b7a-5ee1-4709-8248-8554a9c9f91f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-Site Physical (Y[3]!=0)", "Section",ExpressionUUID->"20fc1dac-edbb-4096-b81b-252507ce8ea9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Aphys\>\""}], "}"}], 
    "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"4c0fb269-d62c-41e7-a12e-788ddf37b8aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"alphabetPhys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Dividers", "->", "All"}]}], "]"}]}], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"a802f37d-df59-4cfc-9dac-f24a62027572"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "1", "]"}]}], "-", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "+", 
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"X", "[", "3", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "+", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"Y", "[", "2", "]"}]}]},
    {
     RowBox[{
      RowBox[{"X", "[", "1", "]"}], "-", 
      RowBox[{"Y", "[", "1", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", "2", "]"}]}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"74c1cc20-d861-4266-a62b-357f743f484f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aphys", "//", "MatrixPlot"}]], "Input",
 CellLabel->
  "In[227]:=",ExpressionUUID->"a7a15abf-8036-4379-9724-775e070d56e4"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzt2MENwjAMheFITMGRSboDIyBxZmVGYASEyrEgNaljP/uvhL6KU/zyFEov
t8f1fmqtnb+fz/16vRZtn0vbvH59773ebKrnvLc/6vNGM2ueWeeKZtac987F
edVntXyqzUuecySHPsmtT3JbJQcckf781/q5Wv25XWWd0fJR33f6M0frc8Z7
vij5VJPzp+a80XJTz199/dE86r239xz0J5ZZf+/U149zzNp/9JVe4Yj0BEek
Pzn02kf6k1vr/aU/NeX9J1pY7f0nzpH/6Wgh/cFjfQMbMRlh
   "], {{0, 0}, {25, 25}}, {0, 1}],
  BaseStyle->{FontFamily -> "Arial"},
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{24.5, 
       FormBox["1", TraditionalForm]}, {20.5, 
       FormBox["5", TraditionalForm]}, {15.5, 
       FormBox["10", TraditionalForm]}, {10.5, 
       FormBox["15", TraditionalForm]}, {5.5, 
       FormBox["20", TraditionalForm]}, {0.5, 
       FormBox["25", TraditionalForm]}}, {{24.5, 
       FormBox["1", TraditionalForm]}, {20.5, 
       FormBox["5", TraditionalForm]}, {15.5, 
       FormBox["10", TraditionalForm]}, {10.5, 
       FormBox["15", TraditionalForm]}, {5.5, 
       FormBox["20", TraditionalForm]}, {0.5, 
       FormBox["25", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {19.5, 
       FormBox["20", TraditionalForm]}, {24.5, 
       FormBox["25", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {19.5, 
       FormBox["20", TraditionalForm]}, {24.5, 
       FormBox["25", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "GridLinesInFront" -> True, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellLabel->
  "Out[227]=",ExpressionUUID->"82e4afcf-5561-48c1-8c47-6e5102c4501d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "that", " ", "the", " ", "alphabet", " ", "for", " ", "the", 
    " ", "generic", " ", "arrangement", " ", "degenerates", " ", "to", " ", 
    "the", " ", "physical", " ", 
    RowBox[{"alphabet", " ", "--"}], " ", "we", " ", "have", " ", "squqred", 
    " ", "all", " ", "elements", " ", "in", " ", "the", " ", "list", " ", 
    "to", " ", "kill", " ", "any", " ", "possible", " ", "sign", " ", 
    "missmatches"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"Factor", "@", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       SuperscriptBox["alphabetGen", "2"], "/.", 
       RowBox[{
        RowBox[{"Y", "[", "3", "]"}], ":>", "0"}]}], "]"}]}], ",", 
    RowBox[{"Factor", "[", 
     SuperscriptBox["alphabetPhys", "2"], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"394471fd-7b70-4fde-9cd3-90401b7780cc"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"ae583393-86d0-4374-b71d-e18b054a70ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gauge", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"a", "b", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"5aa16e60-0609-4786-8522-317c32b35070"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Inverse", "[", "gauge", "]"}], ".", "Aphys", ".", "gauge"}], 
    ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"d", "[", "_", "]"}], ",", "Factor"}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"e83c0463-38fb-49b1-b536-2a8085c85443"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "1", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"X", "[", "3", "]"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "2", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"X", "[", "3", "]"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "3", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"X", "[", "3", "]"}]}]]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "2", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"X", "[", "1", "]"}]}], "+", 
          RowBox[{"X", "[", "2", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "2", "]"}]}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", "a", " ", 
           RowBox[{"Y", "[", "1", "]"}]}]}], ")"}]}], 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "3", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"X", "[", "1", "]"}]}], "+", 
          RowBox[{"X", "[", "2", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "2", "]"}]}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", "a", " ", 
           RowBox[{"Y", "[", "1", "]"}]}]}], ")"}]}], 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"X", "[", "1", "]"}]}], "+", 
          RowBox[{"X", "[", "2", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "2", "]"}]}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", "a", " ", 
           RowBox[{"Y", "[", "1", "]"}]}]}], ")"}]}], 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"Y", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"X", "[", "1", "]"}]}], "+", 
          RowBox[{"X", "[", "2", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "2", "]"}]}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"X", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", "a", " ", 
           RowBox[{"Y", "[", "1", "]"}]}]}], ")"}]}], 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "2", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"X", "[", "3", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"d", "[", 
         RowBox[{"X", "[", "3", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"X", "[", "2", "]"}], "+", 
        RowBox[{"X", "[", "3", "]"}], "-", 
        RowBox[{"Y", "[", "1", "]"}]}]], "+", 
      FractionBox[
       RowBox[{"d", "[", 
        RowBox[{"X", "[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{"X", "[", "1", "]"}], "+", 
        RowBox[{"Y", "[", "1", "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"Y", "[", "1", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"X", "[", "1", "]"}]}], "-", 
          RowBox[{"X", "[", "2", "]"}], "-", 
          RowBox[{"X", "[", "3", "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Y", "[", "1", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "2", "]"}], "+", 
          RowBox[{"X", "[", "3", "]"}], "-", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"X", "[", "1", "]"}], "+", 
          RowBox[{"Y", "[", "1", "]"}]}], ")"}]}]]}], ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"001aa255-6979-44db-badc-c3f46a346fa6"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1174, 847},
WindowMargins->{{Automatic, 106}, {Automatic, -300}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"396faea8-140c-4c80-ae21-b46929fd20da"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 109, 1, 41, "Input",ExpressionUUID->"b2dd6b60-8c54-45fd-9538-86a9d2236da6"],
Cell[CellGroupData[{
Cell[692, 25, 114, 0, 69, "Section",ExpressionUUID->"0d9afdf6-83fb-4579-8784-aa0aab6461ef"],
Cell[CellGroupData[{
Cell[831, 29, 86, 0, 33, "Subsubsection",ExpressionUUID->"542846e1-2f51-4503-b7dc-6f898dd611a3"],
Cell[920, 31, 490, 14, 62, "Input",ExpressionUUID->"b40409ce-2ea2-4d31-8523-118a52578fcc"],
Cell[1413, 47, 16814, 525, 685, "Input",ExpressionUUID->"f8c5d26b-49dc-4775-9a95-314e93c8cdc6"],
Cell[CellGroupData[{
Cell[18252, 576, 1942, 59, 103, "Input",ExpressionUUID->"bb66177e-bc85-4434-96cc-6ff6d940a839"],
Cell[20197, 637, 694, 23, 57, "Output",ExpressionUUID->"0d32466d-486c-4591-835c-ab7fcfcfef74"],
Cell[20894, 662, 618, 19, 59, "Output",ExpressionUUID->"6a11abb9-dc4b-495f-8736-763463ae7af1"]
}, Open  ]],
Cell[21527, 684, 1359, 40, 63, "Input",ExpressionUUID->"89969bf5-b129-4284-96d0-cc96366c4520"]
}, Closed]],
Cell[CellGroupData[{
Cell[22923, 729, 86, 0, 33, "Subsubsection",ExpressionUUID->"d065f19d-1b2a-4099-824d-d1fab99bd6e6"],
Cell[CellGroupData[{
Cell[23034, 733, 114, 1, 41, "Input",ExpressionUUID->"892bc8f6-fed5-4f70-8772-b12ce75982ce"],
Cell[23151, 736, 1431, 46, 62, "Output",ExpressionUUID->"0080e7cf-4f24-4257-9815-6962c99869f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24619, 787, 115, 1, 41, "Input",ExpressionUUID->"2e1757a8-74a1-4591-9240-ec7f7e5e60f5"],
Cell[24737, 790, 48170, 1464, 1319, "Output",ExpressionUUID->"99008bc3-db2c-4cf3-af59-54eda5c007f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72968, 2261, 98, 0, 69, "Section",ExpressionUUID->"16c0d55f-57a9-4b70-ba03-e075e5a5d506"],
Cell[73069, 2263, 279, 7, 41, "Input",ExpressionUUID->"7a0c85bd-4f1a-4505-aeb8-30894367966f"],
Cell[73351, 2272, 3764, 107, 105, "Input",ExpressionUUID->"fe91ce22-36b4-420b-948e-fa974ff178ae"],
Cell[CellGroupData[{
Cell[77140, 2383, 204, 4, 41, "Input",ExpressionUUID->"6ec1241f-ef15-46c0-8b3c-4ecc96e2115e"],
Cell[77347, 2389, 3958, 132, 70, "Output",ExpressionUUID->"2e7d9b7a-5ee1-4709-8248-8554a9c9f91f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81354, 2527, 99, 0, 55, "Section",ExpressionUUID->"20fc1dac-edbb-4096-b81b-252507ce8ea9"],
Cell[81456, 2529, 303, 8, 41, "Input",ExpressionUUID->"4c0fb269-d62c-41e7-a12e-788ddf37b8aa"],
Cell[CellGroupData[{
Cell[81784, 2541, 3033, 87, 105, "Input",ExpressionUUID->"a802f37d-df59-4cfc-9dac-f24a62027572"],
Cell[84820, 2630, 3101, 105, 390, "Output",ExpressionUUID->"74c1cc20-d861-4266-a62b-357f743f484f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87958, 2740, 146, 3, 41, "Input",ExpressionUUID->"a7a15abf-8036-4379-9724-775e070d56e4"],
Cell[88107, 2745, 2324, 51, 387, "Output",ExpressionUUID->"82e4afcf-5561-48c1-8c47-6e5102c4501d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90468, 2801, 953, 21, 86, "Input",ExpressionUUID->"394471fd-7b70-4fde-9cd3-90401b7780cc"],
Cell[91424, 2824, 123, 2, 41, "Output",ExpressionUUID->"ae583393-86d0-4374-b71d-e18b054a70ba"]
}, Open  ]],
Cell[91562, 2829, 4171, 66, 448, "Input",ExpressionUUID->"5aa16e60-0609-4786-8522-317c32b35070"],
Cell[CellGroupData[{
Cell[95758, 2899, 444, 13, 41, "Input",ExpressionUUID->"e83c0463-38fb-49b1-b536-2a8085c85443"],
Cell[96205, 2914, 7126, 196, 219, "Output",ExpressionUUID->"001aa255-6979-44db-badc-c3f46a346fa6"]
}, Open  ]]
}, Closed]]
}
]
*)


